On 3-terminal positions in Hex

This paper is about 3-terminal regions in Hex. A 3-terminal region is a region of the Hex board that is completely surrounded by black and white stones, in such a way that the black boundary stones form 3 connected components. We characterize Hex as the universal planar Shannon game of degree 3. This ensures that every Hex position can be decomposed into 3-terminal regions. We then investigate the combinatorial game theory of 3-terminal regions. We show that there are infinitely many distinct Hex-realizable values for such regions. We introduce an infinite family of 3-terminal positions called superswitches and investigate their properties. We also present a database of Hex-realizable 3-terminal values, and illustrate its utility as a problem-solving tool by giving various applications. The applications include the automated verification of connects-both templates and pivoting templates, a new handicap strategy for $11\times 11$ Hex, and a method for constructing witnesses for the non-inferiority of probes in many Hex templates. These methods allow us to disprove a conjecture by Henderson and Hayward.

==> anc/primaries.txt <==
P1(1,2) =
    [" -   ○   ○2   ",
     "   ●1  ·   ●2 ",
     "     ○1  ○    "]

P2(1,2,3) =
    [" -   ○3  ●2   ",
     "   ●1  ·   ○1 ",
     "     ○2  ●3   "]

P3(1,2,3) =
    [" -   ○3  ●2  ○    ",
     "   ●1  ·   ·   ○1 ",
     "     ○2  ●3  ○    "]

P4(1,2,3) =
    [" -   ○3  ●2  ○1  ",
     "   ○   ·   ·   ○ ",
     "     ●1  ○2  ●3  "]

P5(1,2,3) =
    [" -   -   ○   ●2    ",
     "   -   ○3  ·   ○1  ",
     "     ●1  ·   ·   ○ ",
     "       ○2  ●3  ○   "]

P6(1,2,3) =
    [" -   -   ○   ○3    ",
     "   -   ●1  ·   ●2  ",
     "     ○2  ·   ·   ○ ",
     "       ○   ●3  ○1  "]

P7(1,2,3) =
    [" -   ○3  ○          ",
     "   ○   ·   ●2  ○    ",
     "     ●1  ·   ·   ○1 ",
     "       ○2  ●3  ○    "]

P8(1,2,3) =
    [" -   ○   ○3  ●2    ",
     "   ●1  ·   ·   ○1  ",
     "     ○2  ·   ·   ○ ",
     "       ○   ●3  ○   "]

P9(1,2,3) =
    [" -   ○   ○3  ●2    ",
     "   ○   ·   ·   ○1  ",
     "     ●1  ·   ·   ○ ",
     "       ○2  ●3  ○   "]

P10(1,2,3) =
    [" -   -   ○   ○          ",
     "   -   ○3  ·   ●2  ○    ",
     "     ○   ·   ·   ·   ○1 ",
     "       ●1  ○2  ●3  ○    "]

P11(1,2,3) =
    [" -   -   ○3  ●2  ○1    ",
     "   -   ●1  ·   ·   ●3  ",
     "     ○   ·   ●   ·   ○ ",
     "       ○   ○   ○   ○2  "]

P12(1,2,3) =
    [" -   -   ○   ●2  ○     ",
     "   -   ○3  ·   ·   ○1  ",
     "     ●1  ·   ·   ·   ○ ",
     "       ○   ○2  ●3  ○   "]

P13(1,2,3) =
    [" -   -   ○3  ●2  ○     ",
     "   -   ●1  ·   ·   ○1  ",
     "     ○   ·   ·   ·   ○ ",
     "       ○   ○2  ●3  ○   "]

P14(1,2,3) =
    [" -   -   ○3  ●2  ○1    ",
     "   -   ●1  ·   ·   ●3  ",
     "     ○   ·   ·   ·   ○ ",
     "       ○   ○   ○2  ○   "]

P15(1,2,3) =
    [" -   -   ○   ○           ",
     "   -   ●1  ·   ○3  ●2    ",
     "     -   ○2  ·   ·   ○1  ",
     "       ○   ·   ○   ·   ○ ",
     "         ○   ●3  ●   ○   "]

P16(1,2,3) =
    [" -   -   ○3  ○   ○     ",
     "   -   ○   ●   ·   ●2  ",
     "     ●1  ·   ·   ·   ○ ",
     "       ○2  ·   ●   ○   ",
     "         ●3  ○   ○1    "]

P17(1,2,3) =
    [" -   -   -   ○   ○       ",
     "   -   -   ○3  ·   ●2    ",
     "     -   ●1  ·   ·   ○1  ",
     "       ○   ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○   "]

P18(1,2,3) =
    [" -   -   ○   ○         ",
     "   -   ○3  ·   ●2  ○   ",
     "     ●1  ·   ·   ·   ○ ",
     "       ○2  ·   ·   ○1  ",
     "         ○   ●3  ○     "]

P19(1,2,3) =
    [" -   -   ○   ○         ",
     "   -   ○3  ·   ●2  ○   ",
     "     ○   ·   ·   ·   ○ ",
     "       ●1  ·   ·   ○1  ",
     "         ○2  ●3  ○     "]

P20(1,2,3) =
    [" -   -   ●2  ○   ○     ",
     "   -   ○3  ·   ·   ○1  ",
     "     ○   ·   ·   ●   ○ ",
     "       ●1  ·   ·   ○   ",
     "         ○   ○2  ●3    "]

P21(1,2,3) =
    [" -   -   ○3  ○   ○      ",
     "   -   ○   ·   ·   ●    ",
     "     ●1  ·   ·   ○   ●2 ",
     "       ○2  ·   ·   ●    ",
     "         ●3  ○1  ○      "]

P22(1,2,3) =
    [" -   -   -   ○   ○       ",
     "   -   ○   ○3  ·   ●2    ",
     "     ○   ·   ·   ○   ●   ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○2  ●3  ○1  ○   "]

P23(1,2,3) =
    [" -   -   ●2  ○   ○       ",
     "   -   ○3  ·   ●   ○     ",
     "     ○   ·   ·   ●   ○1  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○   "]

P24(1,2,3) =
    [" -   -   ○   ○3  ○       ",
     "   -   ○   ●   ·   ●     ",
     "     ●1  ·   ·   ○   ●2  ",
     "       ○2  ·   ·   ·   ○ ",
     "         ○   ●3  ○1  ○   "]

P25(1,2,3) =
    [" -   -   ●2  ○1             ",
     "   -   ○   ·   ○   ●3  ○    ",
     "     -   ○   ·   ·   ·   ○2 ",
     "       ○3  ·   ○   ·   ●    ",
     "         ○   ●   ●   ●1     "]

P26(1,2,3) =
    [" -   -   ○3  ○   ○     ",
     "   -   ○   ·   ·   ●2  ",
     "     ●1  ·   ·   ·   ○ ",
     "       ○2  ·   ·   ○1  ",
     "         ○   ●3  ○     "]

P27(1,2,3) =
    [" -   -   ○   ○           ",
     "   -   ○3  ·   ●2  ○     ",
     "     ○   ·   ·   ·   ○1  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○   "]

P28(1,2,3) =
    [" -   -   -   ○   ○       ",
     "   -   ○   ○3  ·   ●2    ",
     "     ○   ·   ·   ·   ○1  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○   "]

P29(1,2,3) =
    [" -   -   -   ○   ○        ",
     "   -   ○   ○3  ·   ●2     ",
     "     ○   ·   ·   ·   ○1   ",
     "       ●1  ·   ·   ·   ●3 ",
     "         ○   ○2  ○   ○    "]

P30(1,2,3) =
    [" -   -   -   ○   ○       ",
     "   -   ○   ●2  ·   ○1    ",
     "     ○   ·   ·   ·   ○   ",
     "       ○3  ·   ·   ·   ○ ",
     "         ●1  ○2  ●3  ○   "]

P31(1,2,3) =
    [" -   -   ○3  ○   ○       ",
     "   -   ○   ·   ·   ●     ",
     "     ●1  ·   ·   ○   ●2  ",
     "       ○2  ·   ·   ·   ○ ",
     "         ○   ●3  ○1  ○   "]

P32(1,2,3) =
    [" -   -   ●2  ○   ○       ",
     "   -   ○3  ·   ·   ○     ",
     "     ○   ·   ·   ●   ○1  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○   "]

P33(1,2,3) =
    [" -   -   ○   ●2  ○       ",
     "   -   ○3  ·   ·   ○     ",
     "     ○   ·   ·   ●   ○1  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○   "]

P34(1,2,3) =
    [" -   -   ○   ○   ○3      ",
     "   -   ●1  ·   ·   ○     ",
     "     ○   ·   ·   ●   ○   ",
     "       ○2  ·   ·   ·   ○ ",
     "         ●3  ○1  ●2  ○   "]

P35(1,2,3) =
    [" -   -   ●2  ○   ○       ",
     "   -   ○3  ·   ●   ○     ",
     "     ○   ·   ·   ·   ○1  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○   "]

P36(1,2,3) =
    [" -   -   ○3  ○   ○       ",
     "   -   ○   ●   ·   ●2    ",
     "     ●1  ·   ·   ·   ○1  ",
     "       ○   ·   ·   ·   ○ ",
     "         ○2  ○   ●3  ○   "]

P37(1,2,3) =
    [" -   -   ○3  ○   ○       ",
     "   -   ○   ●   ·   ●     ",
     "     ○   ·   ·   ·   ●2  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○2  ●3  ○1  ○   "]

P38(1,2,3) =
    [" -   -   -   ○3  ○   ○       ",
     "   -   -   ○   ●   ·   ●2    ",
     "     -   ●1  ·   ·   ○   ●   ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○1  ○   "]

P39(1,2,3) =
    [" -   -   -   ○   ●2  ○       ",
     "   -   -   ○3  ·   ·   ○1    ",
     "     -   ●1  ·   ·   ●   ○   ",
     "       ○   ·   ●   ·   ·   ○ ",
     "         ○   ○   ○2  ●3  ○   "]

P40(1,2,3) =
    [" -   -   ○   ○   ○         ",
     "   -   ●   ·   ●   ○3  ○   ",
     "     ●1  ○   ·   ·   ·   ○ ",
     "       ●   ·   ·   ·   ●2  ",
     "         ○2  ●3  ○1  ○     "]

P41(1,2,3) =
    [" -   -   ○   ○3  ○   ○   ",
     "   -   ○   ·   ●   ·   ○ ",
     "     ○   ·   ·   ·   ●2  ",
     "       ●1  ·   ●   ·   ○ ",
     "         ○2  ○   ●3  ○1  "]

P42(1,2,3) =
    [" -   -   ○   ○   ○   ○3    ",
     "   -   ●1  ·   ●   ●   ○   ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ○2  ·   ●   ·   ●2  ",
     "         ●3  ○   ○1  ○     "]

P43(1,2,3) =
    [" -   -   ○   ●2  ●   ○      ",
     "   -   ○   ·   ○   ·   ○    ",
     "     ○3  ●   ·   ·   ●   ○1 ",
     "       ○   ·   ·   ·   ○    ",
     "         ●1  ○2  ●3  ○      "]

P44(1,2,3) =
    [" -   -   ○   ●2  ○       ",
     "   -   ○3  ·   ·   ○1    ",
     "     ○   ·   ·   ·   ○   ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○   "]

P45(1,2,3) =
    [" -   -   ○   ○   ●2      ",
     "   -   ○3  ·   ·   ○     ",
     "     ○   ·   ·   ·   ○1  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○   "]

P46(1,2,3) =
    [" -   -   -   ○   ○         ",
     "   -   ○   ○3  ·   ●2  ○   ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ●1  ·   ·   ·   ○1  ",
     "         ○   ○2  ●3  ○     "]

P47(1,2,3) =
    [" -   -   -   ○   ○         ",
     "   -   ○   ○3  ·   ●2  ○   ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ●1  ·   ·   ·   ○1  ",
     "         ○   ○2  ○   ●3    "]

P48(1,2,3) =
    [" -   -   -   ○   ○1  ○   ",
     "   -   ○3  ●2  ·   ·   ○ ",
     "     ○   ·   ·   ·   ●3  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○   ○2  ○   "]

P49(1,2,3) =
    [" -   -   -   ○   ●2  ○   ",
     "   -   ○   ○3  ·   ·   ○ ",
     "     ○   ·   ·   ·   ○1  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○   "]

P50(1,2,3) =
    [" -   -   -   ○   ●2  ○     ",
     "   -   ○   ○3  ·   ·   ○1  ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ●1  ·   ·   ●3  ○   ",
     "         ○   ○2  ○         "]

P51(1,2,3) =
    [" -   -   -   ○   ○   ●2    ",
     "   -   ○   ○3  ·   ·   ○1  ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ●1  ·   ·   ●3  ○   ",
     "         ○   ○2  ○         "]

P52(1,2,3) =
    [" -   -   -   ○   ○   ○3      ",
     "   -   -   ●   ·   ●   ○     ",
     "     -   ●1  ·   ·   ·   ●2  ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ○2  ●3  ○   ○1  ○   "]

P53(1,2,3) =
    [" -   -   -   ○   ○   ○3      ",
     "   -   -   ●   ·   ●   ○     ",
     "     -   ●1  ·   ·   ·   ●2  ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○1  ○   "]

P54(1,2,3) =
    [" -   -   -   ○   ●2  ○       ",
     "   -   -   ○3  ·   ·   ○1    ",
     "     -   ●1  ·   ·   ·   ●3  ",
     "       ○   ·   ·   ●   ·   ○ ",
     "         ○   ○   ○2  ○   ○   "]

P55(1,2,3) =
    [" -   -   ●2  ○   ○         ",
     "   -   ○3  ·   ·   ○1  ○   ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ●1  ·   ●   ·   ●3  ",
     "         ○   ○   ○2  ○     "]

P56(1,2,3) =
    [" -   -   ○3  ○   ●2        ",
     "   -   ○   ·   ·   ○1  ○   ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ●1  ·   ●   ·   ●3  ",
     "         ○   ○   ○2  ○     "]

P57(1,2,3) =
    [" -   -   ○   ○   ○         ",
     "   -   ●1  ·   ·   ○3  ○   ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ○2  ·   ●   ·   ●2  ",
     "         ●3  ○   ○1  ○     "]

P58(1,2,3) =
    [" -   -   ○   ○3  ●2        ",
     "   -   ●1  ·   ·   ○1  ○   ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ○   ·   ●   ·   ●3  ",
     "         ○2  ○   ○   ○     "]

P59(1,2,3) =
    [" -   -   ●   ●   ○         ",
     "   -   ●1  ○   ·   ○3  ○   ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ○   ·   ·   ·   ●2  ",
     "         ○2  ○   ●3  ○1    "]

P60(1,2,3) =
    [" -   -   ○   ●2  ○         ",
     "   -   ○   ·   ·   ○1  ○   ",
     "     ○3  ●   ·   ·   ·   ○ ",
     "       ○   ·   ·   ·   ●3  ",
     "         ●1  ○   ○2  ○     "]

P61(1,2,3) =
    [" -   -   ●1  ○   ○         ",
     "   -   ○   ·   ·   ○3  ○   ",
     "     ○2  ●   ·   ·   ·   ○ ",
     "       ○   ·   ·   ·   ●2  ",
     "         ○   ●3  ○1  ○     "]

P62(1,2,3) =
    [" -   -   ●1  ○   ○3        ",
     "   -   ○   ·   ·   ○   ●2  ",
     "     ○2  ●   ·   ·   ·   ○ ",
     "       ○   ·   ·   ·   ○1  ",
     "         ○   ●   ●3  ○     "]

P63(1,2,3) =
    [" -   -   ●2  ○1  ○   ○   ",
     "   -   ○3  ·   ●   ·   ○ ",
     "     ○   ·   ·   ·   ●3  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○   ○2  ○   "]

P64(1,2,3) =
    [" -   -   ○   ●2  ●   ○   ",
     "   -   ○3  ·   ○   ·   ○ ",
     "     ○   ·   ·   ·   ○1  ",
     "       ●1  ·   ·   ·   ○ ",
     "         ○   ○2  ●3  ○   "]

P65(1,2,3) =
    [" -   -   ○   ○3  ○   ○    ",
     "   -   ○   ·   ●   ·   ●2 ",
     "     ○   ·   ·   ·   ○1   ",
     "       ●1  ·   ·   ·   ○  ",
     "         ○   ○2  ●3  ○    "]

P66(1,2,3) =
    [" -   -   ○   ●   ●2  ○   ",
     "   -   ○   ·   ○   ·   ○ ",
     "     ○3  ·   ·   ·   ○1  ",
     "       ○   ·   ·   ·   ○ ",
     "         ●1  ○2  ●3  ○   "]

P67(1,2,3) =
    [" -   -   ○   ●2  ○1  ○   ",
     "   -   ○   ·   ·   ·   ○ ",
     "     ○3  ●   ·   ·   ●3  ",
     "       ○   ·   ·   ·   ○ ",
     "         ●1  ○   ○2  ○   "]

P68(1,2,3) =
    [" -   -   ●2  ○   ○   ○     ",
     "   -   ○3  ·   ·   ●   ○1  ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ●1  ·   ·   ○   ●   ",
     "         ○   ○2  ●   ●3    "]

P69(1,2,3) =
    [" -   -   ○   ●2  ●   ○      ",
     "   -   ○3  ·   ○   ·   ○    ",
     "     ○   ·   ·   ·   ●   ○1 ",
     "       ●1  ·   ·   ·   ○    ",
     "         ○   ○2  ○   ●3     "]

P70(1,2,3) =
    [" -   -   -   -   ○   ○      ",
     "   -   -   ○   ○3  ·   ●2   ",
     "     -   ●1  ·   ●   ·   ○1 ",
     "       ○   ·   ·   ·   ●3   ",
     "         ○   ·   ●   ·   ○  ",
     "           ○2  ○   ○   ○    "]

P71(1,2,3) =
    [" -   -   -   ○   ○   ○1    ",
     "   -   -   ●2  ·   ●   ○   ",
     "     -   ○3  ·   ·   ·   ○ ",
     "       -   ●1  ·   ·   ●3  ",
     "         ○   ·   ●   ·   ○ ",
     "           ○   ○2  ○   ○   "]

P72(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ○3  ·   ●2  ○1    ",
     "     -   ○   ●   ·   ·   ●3  ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ●1  ○   ·   ●   ○   ",
     "           ●   ●   ○   ○2    "]

P73(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ●1  ·   ○   ○3    ",
     "     -   ○   ·   ●   ●   ○   ",
     "       ○2  ●   ·   ·   ·   ○ ",
     "         ○   ·   ·   ·   ●2  ",
     "           ○   ●3  ○1  ○     "]

P74(1,2,3) =
    [" -   -   -   ○   ○            ",
     "   -   -   ●1  ·   ○3  ●2     ",
     "     -   ○   ·   ·   ·   ○    ",
     "       ○2  ●   ·   ·   ●   ○1 ",
     "         ○   ·   ○   ·   ○    ",
     "           ○   ●3  ●   ○      "]

P75(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ○   ·   ●2  ○1    ",
     "     -   ○   ●   ·   ·   ●3  ",
     "       ○3  ●   ·   ·   ·   ○ ",
     "         ○   ·   ○   ·   ○2  ",
     "           ○   ●1  ●   ○     "]

P76(1,2,3) =
    [" -   -   -   ○3  ○   ○       ",
     "   -   -   ○   ●   ·   ●2    ",
     "     -   ●1  ·   ·   ○   ●   ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ○2  ·   ●   ●   ○1  ",
     "           ○   ●3  ○   ○     "]

P77(1,2,3) =
    [" -   -   -   ○3  ○   ○       ",
     "   -   -   ○   ●   ·   ●2    ",
     "     -   ●1  ·   ·   ○   ●   ",
     "       ○   ·   ●   ·   ·   ○ ",
     "         ○2  ·   ·   ●   ○   ",
     "           ○   ●3  ○   ○1    "]

P78(1,2,3) =
    [" -   -   -   ○   ●2  ○       ",
     "   -   -   ○3  ·   ·   ○     ",
     "     -   ●1  ·   ·   ·   ○1  ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ○   ○2  ○   ●3  ○   "]

P79(1,2,3) =
    [" -   -   -   ○   ●2  ○       ",
     "   -   -   ○3  ·   ·   ○1    ",
     "     -   ●1  ·   ·   ·   ●3  ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ○   ○   ○2  ○   ○   "]

P80(1,2,3) =
    [" -   -   ●2  ○   ○         ",
     "   -   ○3  ·   ·   ○1  ○   ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ●1  ·   ·   ·   ●3  ",
     "         ○   ○   ○2  ○     "]

P81(1,2,3) =
    [" -   -   ○   ●2  ○1  ○   ",
     "   -   ○   ·   ·   ·   ○ ",
     "     ○3  ·   ·   ·   ●3  ",
     "       ○   ·   ·   ·   ○ ",
     "         ●1  ○   ○2  ○   "]

P82(1,2,3) =
    [" -   -   ○   ●2  ○   ○1    ",
     "   -   ○3  ·   ·   ●   ○   ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ●1  ·   ·   ·   ●3  ",
     "         ○   ○   ○2  ○     "]

P83(1,2,3) =
    [" -   -   ○3  ○   ●2  ●     ",
     "   -   ○   ·   ·   ○   ●   ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ●1  ·   ·   ·   ○1  ",
     "         ○   ○   ○2  ●3    "]

P84(1,2,3) =
    [" -   -   ○3  ●2  ○   ○      ",
     "   -   ●1  ·   ·   ●   ○    ",
     "     ○   ·   ·   ·   ·   ○1 ",
     "       ○2  ·   ·   ·   ○    ",
     "         ○   ●   ●3  ○      "]

P85(1,2,3) =
    [" -   -   ○   ○3  ●   ●     ",
     "   -   ●1  ·   ·   ○   ●2  ",
     "     ○   ·   ·   ·   ·   ○ ",
     "       ○2  ·   ·   ·   ○   ",
     "         ○   ●3  ○   ○1    "]

P86(1,2,3) =
    [" -   -   ○3  ○   ○   ●2     ",
     "   -   ○   ·   ●   ·   ○    ",
     "     ○   ·   ·   ·   ·   ○1 ",
     "       ●1  ·   ·   ·   ○    ",
     "         ○   ○2  ●3  ○      "]

P87(1,2,3) =
    [" -   -   -   ○   ●2  ○     ",
     "   -   -   ○3  ·   ·   ○   ",
     "     -   ○   ·   ·   ○1    ",
     "       -   ●1  ·   ·   ●3  ",
     "         ○   ·   ·   ·   ○ ",
     "           ○   ○   ○2  ○   "]

P88(1,2,3) =
    [" -   -   -   ○   ●1  ○     ",
     "   -   -   ○   ·   ·   ○3  ",
     "     -   ○   ·   ·   ●2    ",
     "       -   ○2  ·   ·   ○1  ",
     "         ○   ·   ·   ·   ○ ",
     "           ○   ●   ●3  ○   "]

P89(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ●2  ·   ○         ",
     "     -   ○3  ·   ·   ○1  ○   ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ●1  ·   ●   ·   ●3  ",
     "           ○   ○   ○2  ○     "]

P90(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ○3  ·   ●2        ",
     "     -   ○   ·   ·   ○1  ○   ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ●1  ·   ●   ·   ●3  ",
     "           ○   ○2  ○   ○     "]

P91(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ○   ·   ●2        ",
     "     -   ○3  ●   ·   ○1  ○   ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ●1  ·   ·   ·   ●3  ",
     "           ○   ○   ○2  ○     "]

P92(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ○   ·   ●2        ",
     "     -   ○3  ·   ·   ○1  ○   ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ●   ○   ·   ·   ●3  ",
     "           ●1  ●   ○2  ○     "]

P93(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ●1  ·   ○         ",
     "     -   ○   ·   ·   ○3  ○   ",
     "       ○2  ●   ·   ·   ·   ○ ",
     "         ○   ·   ·   ·   ●2  ",
     "           ○   ●3  ○1  ○     "]

P94(1,2,3) =
    [" -   -   -   ○   ○         ",
     "   -   -   ●2  ·   ○1  ○   ",
     "     -   ○3  ·   ·   ·   ○ ",
     "       ○   ·   ·   ·   ●3  ",
     "         ●1  ·   ●   ·   ○ ",
     "           ○   ○2  ○   ○   "]

P95(1,2,3) =
    [" -   -   -   ○   ○         ",
     "   -   -   ○3  ·   ●2  ○   ",
     "     -   ●1  ·   ·   ·   ○ ",
     "       ○   ·   ·   ·   ○1  ",
     "         ○   ●   ·   ·   ○ ",
     "           ○2  ○   ●3  ○   "]

P96(1,2,3) =
    [" -   -   -   -   ○   ○      ",
     "   -   -   ○   ○3  ·   ●2   ",
     "     -   ●1  ·   ·   ·   ○1 ",
     "       ○   ·   ·   ·   ●3   ",
     "         ○   ·   ●   ·   ○  ",
     "           ○   ○2  ○   ○    "]

P97(1,2,3) =
    [" -   -   -   -   ○   ○     ",
     "   -   -   ○   ○3  ·   ●2  ",
     "     -   ●1  ·   ·   ·   ○ ",
     "       ○   ·   ·   ·   ○1  ",
     "         ○   ●   ·   ·   ○ ",
     "           ○2  ○   ●3  ○   "]

P98(1,2,3) =
    [" -   -   -   -   ○   ○      ",
     "   -   -   ○   ○3  ·   ●2   ",
     "     -   ●   ·   ·   ·   ○1 ",
     "       ●   ○   ·   ·   ●3   ",
     "         ●1  ·   ·   ·   ○  ",
     "           ○   ○   ○2  ○    "]

P99(1,2,3) =
    [" -   -   -   ○   ○   ○1    ",
     "   -   -   ●2  ·   ●   ○   ",
     "     -   ○3  ·   ·   ·   ○ ",
     "       -   ●1  ·   ·   ●3  ",
     "         ○   ·   ·   ·   ○ ",
     "           ○   ○   ○2  ○   "]

P100(1,2,3) =
    [" -   -   -   ○   ○            ",
     "   -   -   ○   ·   ●2  ○      ",
     "     -   ○3  ●   ·   ·   ○    ",
     "       ○   ·   ·   ·   ●   ○1 ",
     "         ●1  ·   ·   ·   ○    ",
     "           ○   ○2  ●3  ○      "]

P101(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ●1  ·   ○3  ●2    ",
     "     -   ●   ○   ·   ·   ○1  ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ○   ·   ●   ·   ●3  ",
     "           ○   ○2  ○   ○     "]

P102(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ○   ·   ●2  ○1    ",
     "     -   ○3  ●   ·   ·   ●3  ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ○   ·   ○   ·   ○2  ",
     "           ○   ●   ●1  ○     "]

P103(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ●1  ·   ○   ○     ",
     "     -   ○   ·   ●   ·   ○3  ",
     "       ○2  ●   ·   ·   ·   ○ ",
     "         ○   ·   ·   ·   ●2  ",
     "           ○   ●3  ○1  ○     "]

P104(1,2,3) =
    [" -   -   -   ○   ○            ",
     "   -   -   ●1  ·   ○3  ●2     ",
     "     -   ○   ·   ·   ·   ○    ",
     "       ○2  ●   ·   ·   ·   ○1 ",
     "         ○   ·   ○   ·   ○    ",
     "           ○   ●3  ●   ○      "]

P105(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ●1  ·   ○3  ○     ",
     "     -   ○   ·   ·   ·   ●2  ",
     "       ○2  ●   ·   ·   ·   ○ ",
     "         ○   ·   ○   ·   ○1  ",
     "           ○   ●   ●3  ○     "]

P106(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ●1  ·   ○3  ●2    ",
     "     -   ●   ○   ·   ·   ○1  ",
     "       ●   ○   ·   ·   ·   ○ ",
     "         ●   ·   ·   ·   ●3  ",
     "           ○   ○2  ○   ○     "]

P107(1,2,3) =
    [" -   -   -   ○3  ○   ○       ",
     "   -   -   ○   ●   ·   ●2    ",
     "     -   ●1  ·   ·   ○   ●   ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ○2  ·   ·   ●   ○   ",
     "           ○   ●3  ○   ○1    "]

P108(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ●2  ·   ○         ",
     "     -   ○3  ·   ·   ○1  ○   ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ●1  ·   ·   ·   ●3  ",
     "           ○   ○   ○2  ○     "]

P109(1,2,3) =
    [" -   -   -   ○   ○         ",
     "   -   -   ●2  ·   ○1  ○   ",
     "     -   ○3  ·   ·   ·   ○ ",
     "       ○   ·   ·   ·   ●3  ",
     "         ●1  ·   ·   ·   ○ ",
     "           ○   ○   ○2  ○   "]

P110(1,2,3) =
    [" -   -   -   ○   ●2  ○     ",
     "   -   -   ○3  ·   ·   ○1  ",
     "     -   ○   ·   ·   ·   ○ ",
     "       -   ●1  ·   ·   ●3  ",
     "         ○   ·   ·   ·   ○ ",
     "           ○   ○2  ○   ○   "]

P111(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ●2  ·   ○1  ○     ",
     "     -   ○3  ·   ·   ·   ●3  ",
     "       ○   ·   ·   ·   ○   ● ",
     "         ●1  ·   ·   ·   ●   ",
     "           ○   ○   ○2  ○     "]

P112(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ○3  ·   ●2  ○1    ",
     "     -   ○   ·   ·   ·   ●3  ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ●1  ·   ·   ●   ○   ",
     "           ●   ●   ○   ○2    "]

P113(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ○   ·   ●2  ○     ",
     "     -   ○3  ●   ·   ·   ○1  ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ●1  ·   ·   ·   ●3  ",
     "           ○   ○   ○2  ○     "]

P114(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ○   ·   ●2  ○1    ",
     "     -   ○   ●   ·   ·   ●3  ",
     "       ○3  ·   ·   ·   ·   ○ ",
     "         ○   ·   ·   ·   ○2  ",
     "           ○   ●1  ●   ○     "]

P115(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ●1  ·   ○3  ○     ",
     "     -   ○2  ·   ·   ·   ●2  ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ●   ○   ·   ·   ○   ",
     "           ●   ●3  ○   ○1    "]

P116(1,2,3) =
    [" -   -   -   ○   ○            ",
     "   -   -   ●1  ·   ○3  ●2     ",
     "     -   ○   ·   ·   ·   ○    ",
     "       ○2  ●   ·   ·   ·   ○1 ",
     "         ○   ·   ·   ·   ○    ",
     "           ○   ●   ●3  ○      "]

P117(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ○   ·   ●2  ○1    ",
     "     -   ○   ·   ·   ·   ●3  ",
     "       ○3  ●   ·   ·   ·   ○ ",
     "         ○   ·   ·   ·   ○2  ",
     "           ○   ●1  ●   ○     "]

P118(1,2,3) =
    [" -   -   -   ○   ○1  ○        ",
     "   -   -   ●2  ·   ·   ●      ",
     "     -   ○3  ·   ·   ○   ●    ",
     "       ○   ·   ·   ·   ○   ●3 ",
     "         ●1  ·   ·   ·   ●    ",
     "           ○   ○   ○2  ○      "]

P119(1,2,3) =
    [" -   -   -   ○   ●2  ○       ",
     "   -   -   ○3  ·   ·   ○1    ",
     "     -   ○   ·   ·   ○   ○   ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ●1  ·   ●   ·   ●3  ",
     "           ○   ○2  ○   ○     "]

P120(1,2,3) =
    [" -   -   -   ○   ●   ●        ",
     "   -   -   ○3  ·   ○   ●2     ",
     "     -   ●1  ·   ·   ·   ○    ",
     "       ○   ·   ·   ·   ·   ○1 ",
     "         ○2  ·   ○   ·   ○    ",
     "           ○   ●3  ●   ○      "]

P121(1,2,3) =
    [" -   -   -   ○   ○           ",
     "   -   -   ●1  ·   ○3  ○     ",
     "     -   ●   ·   ·   ·   ●2  ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ○2  ·   ·   ·   ○1  ",
     "           ○   ○   ●3  ○     "]

P122(1,2,3) =
    [" -   -   -   ○   ●2  ○       ",
     "   -   -   ○   ·   ·   ○1    ",
     "     -   ○3  ·   ·   ●   ○   ",
     "       ○   ·   ·   ·   ·   ○ ",
     "         ●1  ·   ·   ·   ●3  ",
     "           ○   ○2  ○   ○     "]

